Discount Yourself: Self-inclusive Freshness-weighted Gossip for Decentralised Learning under Client Outages

Decentralised federated learning (DFL) trains personalised models on devices that average with their neighbours rather than with a central server. Real devices, however, are often offline for hours or days, and a client returning from an outage can recover only by aggregating the models its neighbourhood holds. We observe that the stalest of these models is usually the client's own, a case that existing staleness-aware rules, which discount only the models a client receives, do not address. We formalise aggregation after an outage as estimating the state of a fully available network and derive three principles. First, the receiver must be discounted like any neighbour. Every rule that weights it at least as much as each neighbour has an error that grows without bound with the outage, whereas discounting all candidates by relative staleness keeps the error bounded. Second, staleness must be measured as inherited lag rather than age, since local training resets a model's age but not the lag it absorbed from stale neighbours. We introduce the effective lag, which tracks this quantity at the cost of one scalar per message. Third, the discount must be steep, because absorbed lag persists in every later round. These principles define Self-inclusive Freshness-weighted Gossip (SFG), a family of drop-in aggregation rules with the communication and computation of decentralised federated averaging, whose guarantees hold for the stale receiver itself. On three image benchmarks and eight outage processes, including real smartphone availability traces, the lag-based members SFG-L and SFG-Cut consistently outperform decentralised federated averaging and recent age-of-information rules, and ablations show that each principle is necessary. The analysis also explains why tuned limited merging from gossip learning is effective.

==> anc/c26b_prereg.md <==
# C26b pre-registration: does the measured horizon predict the rule?

## Rule under test

`qp_meas`: the simplex QP on scalar effective lags,
minimise ‖w‖² + a·wᵀΛ′w + 2η·Δᵀw over the simplex, with Λ′_jk = min(Δ_j, Δ_k).

Per-process parameters (a, η) come from `horizon_measured_qp.py` and are fixed before the evaluation runs.
- They are measured on trace seeds 1–2 only.
- The rate ρ̂ is the online PWG-L estimate on simulator seeds 1–2.
- The dispersion carry-over θ_ε² = 0.805 is the median over the 24 C26a `ftabs_dfedavg` runs; persistent error is taken to survive training in full (measured θ_δ² = 0.991).
- The parameters are the self-consistent values along the QP rule's own trajectory: 4 iterations, starting from SFG-L.

Two secondary variants:
- `qp_meas_inc`: the same a with η = 0 (no coherence term).
- `qp_once`: parameters under the earlier convention, in which dispersion is counted once (H_ε = 1), along SFG-L trajectories.

## Evaluation

- **Seeds:** simulator seeds 3, 4, 5 (held out), on 3 datasets × 8 processes = 72 runs per rule.
- **Comparators:** existing runs of the same seeds.
  - `qp_lag_a10_k0.5`: the constant QP, a = 10, η = 0.5.
  - `limited_lag_L1`, `limited_lag_L2`: the cuts.
  - `sfg_eff`: SFG-L.
- **Primary metric:** the mean paired accuracy difference over the seven processes other than i.i.d. (63 paired runs; units are the 9 dataset–seed pairs). i.i.d. is excluded because part of its gain lies outside the staleness model.

## Hypotheses and success criteria

| ID | Hypothesis | Criterion |
|---|---|---|
| H1 | Measuring the horizon helps. | `qp_meas` − `qp_lag_a10_k0.5` > 0 on the primary metric. |
| H2 | It matches the best heuristic. | `qp_meas` is within 0.1 pp of the best of {cut L=1, cut L=2, SFG-L} on the primary metric. |
| H3 | It tracks processes. | `qp_meas` is within 0.1 pp of the best of {constant QP, cut L=1, cut L=2, SFG-L} on at least 5 of the 7 non-i.i.d. processes. |
| H4 | The carry-over correction helps. | `qp_meas` − `qp_once` > 0 on the primary metric. |
| H5 | The coherence term helps. | `qp_meas` − `qp_meas_inc` > 0 on the primary metric. |

**The test succeeds if H1 and H2 both hold.** All five outcomes will be reported, whatever they are, with 95% stratified t-intervals over the 9 units and the i.i.d. process reported separately.

## Parameters (appended before launch)

Fixed-point iterations (`results/tables/c26b_params.json`): a converges within about 0.3 on every process; eta oscillates
between iterations (for example i.i.d. 0.41, 0.07, 0.28, 0.14), so `qp_meas` uses the mean of the last two iterations for both
a and eta (damping). This choice was made before launch.

| Process | qp_meas a | qp_meas eta | qp_once a | qp_once eta |
|---|---|---|---|---|
| bernoulli 0.6 | 0.8587 | 0.207 | 1.9821 | 0.9794 |
| markov 0.6 | 0.8633 | 0.0608 | 2.1658 | 0.1742 |
| markov 0.8 | 3.0956 | 0.0734 | 18.8577 | 0.6305 |
| hetero 0.6 | 1.0217 | 0.0847 | 2.3297 | 0.3555 |
| hetero 0.8 | 3.0991 | 0.1083 | 10.596 | 1.3235 |
| flash_relaxed 0.0 | 1.9661 | 0.0624 | 4.4093 | 0.2983 |
| flash_strict 0.0 | 5.4654 | 0.0 | 33.2794 | 0.0 |
| stunner 0.0 | 8.9163 | 0.0 | 50.449 | 0.0 |



==> anc/comparisons.csv <==
a,b,mean,lo,hi,wins,n,cells_pos,cells,p_perm,p_cell,procs_pos,procs,lopo_min,lopo_max,mean_noiid,p_noiid,p_holm,p_cell_holm,disagree,unit_cell_disagree
sfg,dfedavg,2.4379875007395944,2.3705015749004494,2.5054734265787393,120,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,2.2451235165908225,2.568370879335063,2.4163324914517856,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,dfedavg,3.4857534111166992,3.3257108203935895,3.645796001839809,118,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,3.009380441549278,3.8180788940617014,3.615579150475207,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff_ipw,dfedavg,4.207853162040313,4.083243912438357,4.332462411642268,120,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,3.794268146724929,4.449205321357363,4.3727410337754655,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,sfg,1.047765910377105,0.9110137944774015,1.1845180262768087,95,120,18,24,6.103515625e-05,0.002814650535583496,5,8,0.7642569249584561,1.2497080147266388,1.1992466590234212,6.103515625e-05,0.0042724609375,0.08162486553192139,False,True
sfg_eff,aoi_ipw,1.7157781418412923,1.562752933094879,1.868803350587706,109,120,21,24,6.103515625e-05,2.014636993408203e-05,7,8,1.337284717815263,2.041417770868256,1.8467767932585308,6.103515625e-05,0.0042724609375,0.0008864402770996094,False,False
sfg_eff,aoi_ipw_rel,1.973240650445223,1.8159657535676557,2.13051554732279,105,120,21,24,6.103515625e-05,2.014636993408203e-05,7,8,1.552235320068541,2.3386912310407277,2.1483222995485582,6.103515625e-05,0.0042724609375,0.0008864402770996094,False,False
sfg,aoi_ipw,0.6680122314641875,0.5935253310646513,0.7424991318637237,104,120,21,24,6.103515625e-05,3.933906555175781e-06,7,8,0.573027792856807,0.7917097561416174,0.6475301342351097,6.103515625e-05,0.0042724609375,0.00018095970153808594,False,False
sfg_eff,limited_gl_L50,2.130927012488246,2.0014851670497382,2.2603688579267533,115,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.5833361605803171,2.340613585142862,2.0947407675640926,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,limited_gl_L10,0.9381493418787916,0.8332176471148713,1.043081036642712,88,120,21,24,6.103515625e-05,0.00014960765838623047,7,8,0.6506825014948845,1.0901987715136436,0.7446464119212968,6.103515625e-05,0.0042724609375,0.005685091018676758,False,False
sfg_eff,modelage_gl,2.480506918889781,2.3239050665880523,2.6371087711915093,116,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.9673497670463154,2.7057368202578456,2.487341287235419,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,rv,5.518795500199,5.304901586865652,5.7326894135323485,120,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,5.133448324246066,5.7585856285123596,5.709534684249333,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,sfg_eff_g0.0,-0.21811276040971267,-0.3420924084556987,-0.09413311236372655,49,120,9,24,0.04302978515625,0.344876766204834,4,8,-0.5023796346925552,0.18385726071539393,0.18385726071539393,0.003173828125,0.4302978515625,1.0,True,False
sfg,sfg_g0.0,0.02699156810219101,-0.03728933973398546,0.09127247593836749,69,120,17,24,0.65380859375,0.26434290409088135,5,8,-0.15836376310104414,0.2800312146899247,0.2800312146899247,6.103515625e-05,1.0,1.0,False,False
sfg,reset,1.4390272780631979,1.3610240326878456,1.5170305234385502,118,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.297926256131558,1.5496735356393314,1.4348253001059805,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
pwg_eff,pwg_rel,0.9507348659758766,0.8617076337079966,1.0397620982437565,102,120,21,24,6.103515625e-05,2.014636993408203e-05,7,8,0.7754802579681079,1.1103777295776778,1.0695197269320489,6.103515625e-05,0.0042724609375,0.0008864402770996094,False,False
pwg_eff,pwg,0.975584764778614,0.8921429688191282,1.0590265607380998,103,120,21,24,6.103515625e-05,2.467632293701172e-05,7,8,0.797742396593094,1.134404218196869,1.0916575268620536,6.103515625e-05,0.0042724609375,0.0010117292404174805,False,False
sfg_eff,pwg_eff,1.0501167707766095,0.9751632140694673,1.1250703274837517,110,120,23,24,6.103515625e-05,2.2649765014648438e-06,8,8,0.7249969809537843,1.194154029445989,0.9451887222273009,6.103515625e-05,0.0042724609375,0.0001087188720703125,False,False
sfg_ipw,sfg,0.5289918820063273,0.4578646723911959,0.6001190916214585,101,120,21,24,6.103515625e-05,2.9802322387695312e-06,7,8,0.4377095831292015,0.6059349792344229,0.5404132079510462,6.103515625e-05,0.0042724609375,0.00014007091522216797,False,False
sfg_eff_ipw,sfg_eff,0.7220997509236137,0.6052816135445479,0.8389178883026794,110,120,23,24,6.103515625e-05,2.384185791015625e-07,8,8,0.6001810237765313,0.7848877051756497,0.757161883300259,6.103515625e-05,0.0042724609375,1.239776611328125e-05,False,False
sfg_eff+catchup,catchup,2.9294956760481,2.7811844748310346,3.077806877265165,116,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,2.586370484956673,3.2337133643882607,3.0433281873663267,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff+catchup,sfg_eff,1.16334840276589,1.0769452195481222,1.2497515859836574,113,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.0227776976568357,1.2787671154453641,1.083648974767753,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
limited_gl_L2,sfg_eff,0.20948291557530546,0.141642275834121,0.2773235553164899,80,120,16,24,6.103515625e-05,0.0020009279251098633,7,8,0.13158199900672535,0.2409177002452667,0.17678150165648673,6.103515625e-05,0.0042724609375,0.06202876567840576,False,True
limited_gl_L5,sfg_eff,-0.3330322958528998,-0.42124025104050977,-0.24482434066528982,43,120,8,24,6.103515625e-05,0.128027081489563,3,8,-0.45617725849151636,-0.13638702787104118,-0.13638702787104118,0.00860595703125,0.0042724609375,1.0,False,True
limited_gl_L20,sfg_eff,-1.6173244331652918,-1.7559453196598016,-1.478703546670782,13,120,0,24,6.103515625e-05,1.1920928955078125e-07,0,8,-1.8262765689265161,-1.146524093193667,-1.5068275953332584,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_gl,sfg_eff,0.17118278661121916,0.11905884367377799,0.22330672954866032,75,120,15,24,6.103515625e-05,0.045679688453674316,4,8,0.055743114224501955,0.20051032169943758,0.05574311422450195,0.07135009765625,0.0042724609375,0.867914080619812,False,True
sfg_gl_ipw,sfg_eff_ipw,0.06505982807526992,-0.016909504380820464,0.14702916053136028,59,120,15,24,0.08734130859375,0.47316575050354004,4,8,-0.04595821833326697,0.1735517536600431,-0.045958218333266965,0.31451416015625,0.58489990234375,1.0,False,False
sfg_gl,limited_gl_L10,1.1093321284900108,1.0155953414684997,1.203068915511522,98,120,23,24,6.103515625e-05,1.049041748046875e-05,7,8,0.8003895261457988,1.2890728761752446,0.8003895261457987,6.103515625e-05,0.0042724609375,0.00047206878662109375,False,False
limited_lag_L10,limited_gl_L10,-0.5757637250547609,-0.6538811795446622,-0.49764627056485966,29,120,5,24,6.103515625e-05,0.0020009279251098633,0,8,-0.6578815573028157,-0.3045080466639429,-0.6472762917478879,6.103515625e-05,0.0042724609375,0.06202876567840576,False,True
limited_gl_L2,sfg_gl,0.038300128964086314,0.0024363290742162244,0.0741639288539564,66,120,14,24,0.01446533203125,0.22918963432312012,5,8,-0.013660174111525215,0.12103838743198478,0.12103838743198479,6.103515625e-05,0.18804931640625,1.0,True,False
random_one,dfedavg,-0.9737788888004921,-1.1730291650088516,-0.7745286125921327,24,120,4,24,0.00250244140625,0.0013997554779052734,1,8,-1.1233592887364685,-0.7638231972321162,-1.0532985620200634,0.00201416015625,0.04254150390625,0.0475916862487793,False,False
sfg_eff_g0.0,random_one,4.677645060326904,4.417886059703911,4.9374040609498975,113,120,23,24,6.103515625e-05,3.5762786865234375e-07,8,8,4.243236709882816,5.207636082775537,4.485020451779876,6.103515625e-05,0.0042724609375,1.7881393432617188e-05,False,False
cache_sfg_eff,sfg_eff,-0.6112546391474702,-0.7371683855795035,-0.485340892715437,46,120,9,24,6.103515625e-05,0.019441962242126465,3,8,-0.7786578088644005,-0.3280940733850002,-0.3280940733850001,0.0025634765625,0.0042724609375,0.40828120708465576,False,True
cache_sfg,sfg,-0.30929153244942437,-0.33809158068960116,-0.2804914842092476,26,120,5,24,6.103515625e-05,9.083747863769531e-05,1,8,-0.3602622170533455,-0.24570065857399084,-0.24570065857399087,6.103515625e-05,0.0042724609375,0.0036334991455078125,False,False
cache_sfg,cache,17.72593030571006,17.223564551047932,18.22829606037219,120,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,15.928764838104447,19.360309069231157,19.360309069231153,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_eff,aoi_rel_eff,2.009124369360507,1.9086405389766308,2.109608199744382,117,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.5493056343424887,2.2031546098135766,2.0595245655803454,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg_gl,aoi_gl,2.521527165050308,2.3830374463014876,2.6600168837991283,119,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,2.0794047425190607,2.7468825070630936,2.5149146592333205,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
sfg,aoi_rel,1.5026823036993544,1.4174267890195773,1.587937818379132,118,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.3086644400443352,1.5819648432589717,1.4672137773462703,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
aoi_rel_eff,aoi_rel,0.5413238447159529,0.43651470971447437,0.6461329797174313,97,120,18,24,6.103515625e-05,0.0009626150131225586,7,8,0.42842141233739395,0.7114193050634293,0.6069358707893462,6.103515625e-05,0.0042724609375,0.03369152545928955,False,False
limited_lag_L2,sfg_eff,0.3251387628416219,0.2629464678185731,0.3873310578646707,80,120,18,24,6.103515625e-05,0.0015796422958374023,5,8,0.177299469141733,0.3831485546770548,0.17729946914173297,0.0001220703125,0.0042724609375,0.050548553466796875,False,True
limited_lag_L1,sfg_eff,0.48400536036739744,0.39965153721653485,0.56835918351826,84,120,17,24,6.103515625e-05,0.005897641181945801,6,8,0.14188894664957405,0.5856912466032163,0.14188894664957408,0.002197265625,0.0042724609375,0.15923631191253662,False,True
limited_lag_L2,limited_gl_L2,0.11565584726631645,0.051462042855203366,0.17984965167742953,72,120,14,24,0.009521484375,0.344876766204834,4,8,0.0005179674852462475,0.14628124052569977,0.000517967485246238,0.9896240234375,0.13330078125,1.0,True,False
sfg_eff_round_g0.0,sfg_eff_g0.0,0.008425627276301561,-0.03618183284562658,0.053033087398229706,59,120,11,24,0.68511962890625,0.7898378372192383,4,8,-0.013288498350551946,0.02188315065134149,0.020860601039160067,0.30517578125,1.0,1.0,False,False
sfg_eff_round_g0.0,sfg_eff,0.22653838768601423,0.11129031264576089,0.3417864627262675,76,120,16,24,0.0313720703125,0.28966712951660156,5,8,-0.16299665967623386,0.5063014906786737,-0.16299665967623386,0.00396728515625,0.3450927734375,1.0,True,False
sfg_eff,sfg_pin_eff,1.7559903340414167,1.6525693397740477,1.8594113283087856,118,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.419401154702618,1.8873689339984028,1.7843805851680892,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
pwg_eff_rho10,pwg_eff,1.1212431136518717,1.0267374966507092,1.2157487306530341,84,120,19,24,6.103515625e-05,0.005897641181945801,6,8,0.6934252369971503,1.4109538630360647,0.6934252369971502,6.103515625e-05,0.0042724609375,0.15923631191253662,False,True
gls_eff_rho10,pwg_eff,1.3046698544795314,1.1769917250890378,1.432347983870025,89,120,20,24,6.103515625e-05,0.002814650535583496,7,8,0.8025106460565612,1.651082680906568,0.8025106460565612,6.103515625e-05,0.0042724609375,0.08162486553192139,False,True
pwg_eff_rho10,sfg_eff,0.07112634287526214,-0.007755848007100247,0.15000853375762452,45,120,9,24,0.39599609375,0.3305051326751709,3,8,-0.25176348523015063,0.216799833590076,-0.25176348523015063,0.00042724609375,1.0,1.0,False,False
limited_lag_L1,limited_gl_L2,0.274522444792092,0.18658804688106695,0.362456842703117,74,120,13,24,0.00030517578125,0.4223414659500122,5,8,-0.03489255500691268,0.38803237513417294,-0.03489255500691268,0.47686767578125,0.006103515625,1.0,False,True
gls_eff_rho10,sfg_eff,0.2545530837029219,0.14564325569518752,0.36346291171065614,69,120,12,24,0.0430908203125,0.8115357160568237,4,8,-0.1426780761707396,0.4569286514605794,-0.1426780761707396,0.07562255859375,0.4302978515625,1.0,True,False
pwg_eff_rho3,pwg_eff,0.913804282496373,0.8378122481954452,0.9897963167973006,92,120,20,24,6.103515625e-05,0.0007423162460327148,7,8,0.6587464142413368,1.0917183086985633,0.6728689270360131,6.103515625e-05,0.0042724609375,0.02746570110321045,False,False
limited_lag_L1,sfg_eff_g0.0,0.26589259995768477,0.16409409045655016,0.3676911094588194,77,120,20,24,0.000244140625,0.0013997554779052734,7,8,0.08331161191066112,0.325746207364968,0.325746207364968,6.103515625e-05,0.005615234375,0.0475916862487793,False,False
limited_gl_L2,limited_gl_L50,2.3404099280635515,2.245535695984458,2.435284160142645,118,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.8202034747316718,2.581531285388129,2.2715222692205788,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
limited_lag_L1,cut_placebo_L1,3.965476571923743,3.719372243562827,4.211580900284658,117,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,3.5156337464494367,4.428460396932704,3.8307295493071987,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
cut_placebo_L1,dfedavg,0.004282199560354212,-0.1253642045541779,0.13392860367488635,71,120,13,24,0.97613525390625,0.899570107460022,4,8,-0.13375059511689918,0.17925974833113817,-0.07326145218241766,0.62005615234375,1.0,1.0,False,False
limited_gl_L1,sfg_eff,0.35770727836837357,0.2672118994972047,0.44820265723954245,74,120,16,24,6.103515625e-05,0.010507822036743164,6,8,0.1150485307687804,0.42414628913005176,0.11504853076878038,0.01593017578125,0.0042724609375,0.25218772888183594,False,True
limited_lag_L1,limited_gl_L1,0.12629808199902381,0.0543157322760985,0.19828043172194915,72,120,15,24,0.0042724609375,0.09509599208831787,5,8,0.026840415880793677,0.17431061608450762,0.026840415880793684,0.54888916015625,0.0640869140625,1.0,True,False
oracle_gls_rho3,sfg_eff,0.22345627707739665,0.12993961056622017,0.31697294358857314,65,120,14,24,0.00091552734375,0.47316575050354004,4,8,-0.03197538313411533,0.31868763367334996,-0.03197538313411535,0.44219970703125,0.01739501953125,1.0,False,True
limited_lag_L1,oracle_gls_rho3,0.26054908329000076,0.15829101952407731,0.3628071470559242,83,120,19,24,0.000244140625,0.0007423162460327148,7,8,0.1738643297836894,0.3109107045900254,0.1738643297836894,0.00787353515625,0.005615234375,0.02746570110321045,False,False
limited_lag_L1,cut_lag_keepself_L1,2.066792650769154,1.9337285669447988,2.199856734593509,119,120,24,24,6.103515625e-05,1.1920928955078125e-07,8,8,1.831003723116148,2.2607340408223013,1.8606355820383345,6.103515625e-05,0.0042724609375,8.344650268554688e-06,False,False
limited_lag_L1,cut_age_L1,1.4643992903952798,1.3100767832359208,1.618721797554638,100,120,18,24,6.103515625e-05,0.0001270771026611328,6,8,1.2010604515671728,1.7146339168860796,1.3364418961462519,6.103515625e-05,0.0042724609375,0.00495600700378418,False,False
cut_lag_ipw_L1,sfg_eff_ipw,0.183009520980219,0.05714302425885756,0.30887601770158046,69,120,13,24,0.0218505859375,0.37475037574768066,5,8,-0.14938114037116368,0.4171976818215279,-0.1493811403711637,0.02789306640625,0.26220703125,1.0,True,False
cut_lag_ipw_L1,sfg_gl_ipw,0.1179496929049491,0.03118169463082321,0.20471769117907498,67,120,13,24,0.08355712890625,0.9664472341537476,5,8,-0.10342292203789676,0.2436459281614848,-0.10342292203789676,0.03350830078125,0.58489990234375,1.0,True,False
limited_lag_L1+catchup,sfg_eff+catchup,0.4153787142286699,0.31376023024028704,0.5169971982170528,77,120,18,24,0.000244140625,0.011516094207763672,6,8,0.08242227080322456,0.5195144467410588,0.08242227080322458,0.12451171875,0.005615234375,0.26487016677856445,False,True
limited_lag_L1,limited_lag_L10,1.9979184273009498,1.869149700659376,2.1266871539425236,106,120,23,24,6.103515625e-05,2.384185791015625e-07,8,8,1.4788698082168896,2.2547863718299643,1.5338116503187589,6.103515625e-05,0.0042724609375,1.239776611328125e-05,False,False
limited_lag_L1,limited_lag_L2,0.1588665975257755,0.09687537620032419,0.22085781885122682,72,120,14,24,0.00152587890625,0.40611207485198975,6,8,-0.03541052249215891,0.26447705747116185,-0.03541052249215891,0.32708740234375,0.0274658203125,1.0,False,True
limited_lag_L1,pwg_eff_rho10,0.41287901749213524,0.33776449209518244,0.48799354288908803,93,120,23,24,6.103515625e-05,5.960464477539062e-07,8,8,0.3380474008264995,0.4510844359795251,0.39365243187972465,6.103515625e-05,0.0042724609375,2.9206275939941406e-05,False,False
limited_lag_L1,gls_eff_rho10,0.2294522766644755,0.14781567363495202,0.311088879693999,76,120,18,24,0.00274658203125,0.009575724601745605,6,8,0.12876259514263685,0.28456702282031365,0.28456702282031365,0.00079345703125,0.0439453125,0.23939311504364014,False,True
limited_lag_L1,oracle_qp_a10_k0,0.0994024076809484,0.004122585623538316,0.19468222973835847,66,120,15,24,0.06072998046875,0.036649227142333984,7,8,0.06308995840095336,0.15355054764520534,0.15355054764520534,0.0146484375,0.48583984375,0.7329845428466797,True,False
oracle_qp_a10_k0.5,oracle_qp_a10_k0,-0.0014235971495510332,-0.06296897814259782,0.06012178384349575,64,120,13,24,0.9617919921875,0.8115357160568237,5,8,-0.036042635426634946,0.05121826721089207,-0.017423255032017252,0.60003662109375,1.0,1.0,False,False
limited_lag_L1,sparse_lag_k0.5,0.20900147464126342,0.1562651740542462,0.2617377752282807,77,120,17,24,6.103515625e-05,0.011516094207763672,6,8,0.11847441260303765,0.24747720041445312,0.23428155928850167,6.103515625e-05,0.0042724609375,0.26487016677856445,False,True


==> anc/horizon_derive.py <==
"""Derived horizon (trace-only). Under Assumption 2 the persistent error of client k at a later round s is
p_k^s = -sum_r (Phi_{t+1->s} A^{t+1})_{kr} xi_r, where Phi_{t+1->s} is the product of the aggregation matrices of rounds t+1..s-1
(identity rows for clients that do not aggregate). Receiver i's weights w at round t enter only through its row
a_i^{t+1} = w' A_S^t, so its persistent error summed over the remaining rounds is, up to a constant,
    delta^2 [ H_i w' G_S w + 2 w' A_S^t B_i ],   H_i = sum_s phi_s^2,   B_i = sum_s phi_s b_s,
with phi_s = (Phi_{t+1->s})_{ii} and b_s = sum_{k != i} (Phi_{t+1->s})_{ik} A_k^{t+1} (the missed fractions the receiver will import).
The network version sums over every client k instead of the receiver only. Lags, A and the weights depend only on the trace,
the graph and the rule, never on the models, so no training is needed."""
import os
import sys
import numpy as np
sys.path.insert(0, os.path.dirname(__file__))
from dpfl3 import knn_graph, outage_trace  # noqa: E402

TR = os.path.join(os.path.dirname(__file__), "traces")
RHO_HAT = {("bernoulli", 0.6): 0.43, ("markov", 0.6): 0.54, ("markov", 0.8): 1.05, ("hetero", 0.6): 0.61, ("hetero", 0.8): 1.15,
           ("flash_relaxed", 0.0): 1.0, ("flash_strict", 0.0): 1.5, ("stunner", 0.0): 1.65}    # PWG-L online estimate (main grid)
PROCS = [("bernoulli", 0.6, "i.i.d. u=0.6"), ("markov", 0.6, "bursty u=0.6"), ("markov", 0.8, "bursty u=0.8"),
         ("hetero", 0.6, "hetero u=0.6"), ("hetero", 0.8, "hetero u~0.77"), ("flash_relaxed", 0.0, "FLASH relaxed"),
         ("flash_strict", 0.0, "FLASH strict"), ("stunner", 0.0, "STUNner")]


def weights(rule, lag, S, t, L=1.0, gamma=0.5):
    d = lag[S] - lag[S].min()
    if rule == "dfedavg":
        h = np.ones(len(S))
    elif rule == "sfg_eff":
        h = gamma ** d
    elif rule == "cut":
        h = (1 + t - lag[S]) * (d <= L)
    elif rule.startswith("cut:"):                     # cut with margin L = value
        h = (1 + t - lag[S]) * (d <= float(rule[4:]))
    elif rule.startswith("sparse:"):                  # sparsemax(-k d): minimiser of ||w||^2 + 2k d'w on the simplex
        z = -float(rule[7:]) * d
        srt = np.sort(z)[::-1]; cs = np.cumsum(srt) - 1
        kk = np.nonzero(srt - cs / np.arange(1, len(z) + 1) > 0)[0][-1]
        return np.maximum(z - cs[kk] / (kk + 1), 0)
    else:
        raise ValueError(rule)
    return h / h.sum()


def simulate(kind, u, seed, rule, N=100, T=300, L=1.0):
    """Run the rule's weight process on a trace; return the per-round aggregation matrices and the A snapshots."""
    rng = np.random.default_rng([seed, 5])
    adj = knn_graph(rng.random((N, 2)), 6)
    off = outage_trace(dict(outage=kind, u=u, mean_off=10.0, calibrate=False), T, N, np.random.default_rng([seed, 11]), TR)
    A = np.zeros((N, T), np.float32)
    Ws, Asnap, aggs = [], [], []
    for t in range(T):
        on = ~off[t]
        live = adj & on[:, None] & on[None, :]
        lag = A.sum(1)
        W = np.eye(N, dtype=np.float32)
        for i in np.where(on)[0]:
            nb = np.where(live[i])[0]
            if len(nb) == 0:
                continue
            S = np.concatenate([[i], nb])
            w = weights(rule, lag, S, t, L)
            W[i] = 0; W[i, S] = w
            aggs.append((t, i, S, w))
        Asnap.append(A.copy())                         # A^t, before this round's aggregation
        A = W @ A
        A[:, t] = off[t]                               # the increment of round t is missed by unavailable clients
        Ws.append(W)
    Asnap.append(A.copy())                             # A^T
    return Ws, Asnap, aggs


def horizon_terms(Ws, Asnap, T=300, h_max=None):
    """For every round t: receiver self-return H (N,), import vector B (N x T), and the network versions.
    h_max truncates the sum to the h_max rounds after the aggregation (None: to the end of training)."""
    N = Ws[0].shape[0]
    out = []
    for t in range(T):
        P = np.eye(N, dtype=np.float64)
        H = np.zeros(N); Psi = np.zeros((N, N)); Q = np.zeros((N, N))
        for s in range(t + 1, (T if h_max is None else min(T, t + h_max)) + 1):   # P = Phi_{t+1 -> s}
            ph = np.diag(P).copy()
            H += ph ** 2; Psi += ph[:, None] * P; Q += P.T @ P
            if s < T:
                P = Ws[s] @ P
        A1 = Asnap[t + 1].astype(np.float64)
        B = Psi @ A1 - H[:, None] * A1                  # receiver: sum_s phi_s sum_{k != i} P_ik A_k
        Hn = np.diag(Q).copy()
        Bn = Q @ A1 - Hn[:, None] * A1                  # network: sum_s sum_k P_ki sum_{l != i} P_kl A_l
        out.append((H, B, Hn, Bn))
    return out


def qp_simplex(Q, c, iters=300):
    """min w'Qw + 2c'w over the simplex (projected gradient with exact simplex projection)."""
    m = len(c); w = np.full(m, 1.0 / m)
    Lc = 2 * np.linalg.eigvalsh(Q).max() + 1e-12
    for _ in range(iters):
        g = 2 * (Q @ w + c)
        v = w - g / Lc
        s = np.sort(v)[::-1]; cs = np.cumsum(s) - 1
        k = np.nonzero(s - cs / np.arange(1, m + 1) > 0)[0][-1]
        w = np.maximum(v - cs[k] / (k + 1), 0)
    return w


def batched_qp(Qs, cs, iters=400):
    """Solve min w'Qw + 2c'w over the simplex for a list of small problems at once (padded, FISTA, exact projection)."""
    import torch
    n = len(Qs); M = max(len(c) for c in cs)
    Q = torch.zeros(n, M, M, dtype=torch.float64); c = torch.zeros(n, M, dtype=torch.float64)
    mask = torch.zeros(n, M, dtype=torch.bool)
    for k, (q, cc) in enumerate(zip(Qs, cs)):
        m = len(cc); Q[k, :m, :m] = torch.from_numpy(q); c[k, :m] = torch.from_numpy(cc); mask[k, :m] = True

    def proj(v):
        vm = torch.where(mask, v, torch.full_like(v, -1e9))
        srt = vm.sort(1, descending=True).values; cs_ = srt.cumsum(1) - 1
        kk = torch.arange(1, M + 1, dtype=v.dtype)[None]
        r_ = (((srt - cs_ / kk) > 0).to(v.dtype) * kk).max(1).values.clamp_min(1).long()
        th = cs_.gather(1, (r_ - 1)[:, None]) / r_[:, None].to(v.dtype)
        return torch.where(mask, (v - th).clamp_min(0), torch.zeros_like(v))
    Lc = 2 * Q.abs().sum(2).max(1).values.clamp_min(1e-9)
    w = mask.to(torch.float64) / mask.sum(1, keepdim=True); y = w.clone(); tk = 1.0
    for _ in range(iters):
        g = 2 * (torch.bmm(Q, y[:, :, None]).squeeze(-1) + c)
        wn = proj(y - g / Lc[:, None]); tk1 = (1 + (1 + 4 * tk * tk) ** 0.5) / 2
        y = wn + ((tk - 1) / tk1) * (wn - w); w, tk = wn, tk1
    return [w[k, :len(cc)].numpy() for k, cc in enumerate(cs)]


def analyse(kind, u, seed, rule, rhos=(0.5, 1.0, 2.0), tmax=250):
    rhos = tuple(rhos) + ("hat",)
    Ws, Asnap, aggs = simulate(kind, u, seed, rule)
    terms = horizon_terms(Ws, Asnap)
    rec, probs = [], []
    for (t, i, S, w) in aggs:
        if t >= tmax:
            continue
        H, B, Hn, Bn = terms[t]
        AS = Asnap[t][S].astype(np.float64)
        ell = AS.sum(1); d = ell - ell.min()
        G = AS @ AS.T; G = G - G.min()                  # constant shifts are irrelevant on the simplex
        c = AS @ B[i]; cn = AS @ Bn[i]
        j0 = int(np.argmin(ell))
        r = dict(t=t, m=len(S), ret=float(ell[0] > ell.min() + 1e-9), H=H[i], Hn=Hn[i], dsum=d.sum(),
                 csum=(c - c[j0]).sum(), cnsum=(cn - cn[j0]).sum(), disp=(w ** 2).sum(), wself=w[0])
        rec.append(r)
        if len(S) > 1 and d.max() > 1e-6:
            probs.append((len(rec) - 1, H[i], G, c - c[j0], d, j0))
    for rho in rhos:
        rv = RHO_HAT[(kind, u)] if rho == "hat" else rho
        for coh, tag in ((True, ""), (False, "inc")):
            sol = batched_qp([np.eye(len(dd)) + rv * h * G for (_, h, G, cc, dd, _) in probs],
                             [rv * cc if coh else 0 * cc for (_, h, G, cc, dd, _) in probs])
            for (k, h, G, cc, dd, j0), wo in zip(probs, sol):
                kept = wo > 1e-6
                r = rec[k]
                r[f"keep{tag}{rho}"] = int(kept.sum()); r[f"maxd{tag}{rho}"] = float(dd[kept].max())
                if coh:
                    r[f"cut1_{rho}"] = float(np.array_equal(kept, dd <= 1.0)); r[f"cut2_{rho}"] = float(np.array_equal(kept, dd <= 2.0))
                    r[f"w0_{rho}"] = float(wo[j0])
    return rec


if __name__ == "__main__":
    import pandas as pd
    rule = sys.argv[1] if len(sys.argv) > 1 else "sfg_eff"
    seeds = [int(x) for x in sys.argv[2].split(",")] if len(sys.argv) > 2 else [1]
    rows = []
    for kind, u, name in PROCS:
        for s in seeds:
            for r in analyse(kind, u, s, rule):
                r.update(proc=name, seed=s); rows.append(r)
        df = pd.DataFrame([r for r in rows if r["proc"] == name])
        beta = df.csum.sum() / df.dsum.sum(); betan = df.cnsum.sum() / df.dsum.sum()
        print(f"{name:15s} H={df.H.mean():5.2f} (ret {df[df.ret > 0].H.mean():5.2f}) Hnet={df.Hn.mean():6.2f} beta={beta:5.3f} "
              f"beta_net={betan:6.3f} L*(rho=1)={1 / max(beta, 1e-9):6.2f} " +
              " ".join(f"[rho={rho}] keep={df[f'keep{rho}'].mean():.2f} (inc {df[f'keepinc{rho}'].mean():.2f}) maxd={df[f'maxd{rho}'].mean():.2f} (inc {df[f'maxdinc{rho}'].mean():.2f}) cut1={df[f'cut1_{rho}'].mean():.2f} cut2={df[f'cut2_{rho}'].mean():.2f}"
                       for rho in (0.5, 1.0, 2.0, "hat")), flush=True)
    pd.DataFrame(rows).to_pickle(os.path.join(os.path.dirname(__file__), "..", "results", "tables", f"horizon_derive_{rule.replace(':', '_')}.pkl"))

